Excluding cosmetic surgeries on hyperbolic 3-manifolds

This paper employs knot invariants and results from hyperbolic geometry to develop a practical procedure for checking the cosmetic surgery conjecture on any given one-cusped manifold. This procedure has been used to establish the following computational results. First, we verify that all knots up to 19 crossings, and all one-cusped 3-manifolds in the SnapPy census, do not admit any purely cosmetic surgeries. Second, we check that a hyperbolic knot with at most 15 crossings only admits chirally cosmetic surgeries when the knot itself is amphicheiral. Third, we enumerate all knots up to 13 crossings that share a common Dehn fillings with the figure-8 knot. The code that verifies these results is publicly available on GitHub.

==> anc/CommonFillingCensus.txt <==
The following is the list of hyperbolic knots triangulated with at most 9 tetrahedra that share a common Dehn filling with the figure-8 knot, and of the slopes realizing the common filling. 

The format of most rows of the table is:
(knot, slope, knot, slope, filled volume, degree of certainty)

[
('4_1', (5, -1), 'K3_2', (5, 1), 0.9813688288923?, 'isometric'),
('4_1', (5, 1), 'K3_2', (5, 1), 0.9813688288923?, 'isometric'),
('4_1', (1, 2), 'K3_2', (1, -1), 1.3985088841508?, 'isometric'),
('4_1', (1, -2), 'K3_2', (1, -1), 1.3985088841508?, 'isometric'),
('4_1', (1, 2), 'K4_1', (3, 1), 1.398508884151?, 'isometric'), 
('4_1', (1, -2), 'K4_1', (3, 1), 1.398508884151?, 'isometric'), 
('4_1', (1, -3), 'K4_2', (3, -1), 1.7319827787258?, 'isometric'), 
('4_1', (1, 3), 'K4_2', (3, -1), 1.7319827787258?, 'isometric'), 
('4_1', (1, -3), 'K5_2', (3, 1), 1.7319827787258?, 'isometric'), 
('4_1', (1, 3), 'K5_2', (3, 1), 1.7319827787258?, 'isometric'), 
('4_1', (1, -4), 'K5_3', (3, -1), 1.8581381571431?, 'isometric'), 
('4_1', (1, 4), 'K5_3', (3, -1), 1.8581381571431?, 'isometric'), 
('4_1', (2, -3), 'K5_9', (2, -1), 1.7371238806564?, 'isometric'), 
('4_1', (2, 3), 'K5_9', (2, -1), 1.7371238806564?, 'isometric'), 
('4_1', (3, -2), 'K5_12', (2, 1), 1.4406990067274?, 'isometric'), 
('4_1', (3, 2), 'K5_12', (2, 1), 1.4406990067274?, 'isometric'), 
('4_1', (1, -3), 'K5_13', (2, -1), 1.7319827787258?, 'isometric'), 
('4_1', (1, 3), 'K5_13', (2, -1), 1.7319827787258?, 'isometric'), 
('4_1', (7, -2), 'K5_19', (0, 1), 1.6496097158087?, 'isometric'), 
('4_1', (7, 2), 'K5_19', (0, 1), 1.6496097158087?, 'isometric'), 
('4_1', (9, -2), 'K5_20', (0, 1), 1.752092064654?, 'isometric'), 
('4_1', (9, 2), 'K5_20', (0, 1), 1.752092064654?, 'isometric'), 
('4_1', (1, -4), 'K6_1', (3, -1), 1.8581381571431?, 'isometric'), 
('4_1', (1, 4), 'K6_1', (3, -1), 1.8581381571431?, 'isometric'), 
('4_1', (1, 5), 'K6_2', (3, -1), 1.9186023775529?, 'isometric'), 
('4_1', (1, -5), 'K6_2', (3, -1), 1.9186023775529?, 'isometric'), 
('4_1', (3, -5), 'K6_8', (2, -1), 1.9210269106081?, 'isometric'), 
('4_1', (3, 5), 'K6_8', (2, -1), 1.9210269106081?, 'isometric'), 
('4_1', (2, 5), 'K6_9', (2, 1), 1.9195203611803?, 'isometric'), 
('4_1', (2, -5), 'K6_9', (2, 1), 1.9195203611803?, 'isometric'), 
('4_1', (11, -3), 'K6_23', (0, 1), 1.8760527865403?, 'isometric'), 
('4_1', (11, 3), 'K6_23', (0, 1), 1.8760527865403?, 'isometric'), 
('4_1', (13, -3), 'K6_24', (0, 1), 1.9036952191965?, 'isometric'), 
('4_1', (13, 3), 'K6_24', (0, 1), 1.9036952191965?, 'isometric'), 
('4_1', (7, -3), 'K6_37', (1, 1), 1.8058272135732?, 'isometric'), 
('4_1', (7, 3), 'K6_37', (1, 1), 1.8058272135732?, 'isometric'), 
('4_1', (1, 5), 'K7_1', (3, 1), 1.9186023775529?, 'isometric'), 
('4_1', (1, -5), 'K7_1', (3, 1), 1.9186023775529?, 'isometric'), 
('4_1', (1, -6), 'K7_2', (3, -1), 1.9520620754135?, 'isometric'), 
('4_1', (1, 6), 'K7_2', (3, -1), 1.9520620754135?, 'isometric'), 
('4_1', (4, -7), 'K7_10', (2, -1), 1.9737624386460?, 'isometric'), 
('4_1', (4, 7), 'K7_10', (2, -1), 1.9737624386460?, 'isometric'), 
('4_1', (3, 7), 'K7_11', (2, 1), 1.9731609627061?, 'isometric'), 
('4_1', (3, -7), 'K7_11', (2, 1), 1.9731609627061?, 'isometric'), 
('4_1', (5, 4), 'K7_41', (2, 1), 1.8734817716449?, 'isometric'), 
('4_1', (5, -4), 'K7_41', (2, 1), 1.8734817716449?, 'isometric'), 
('4_1', (7, 5), 'K7_44', (2, 1), 1.9320606803567?, 'isometric'), 
('4_1', (7, -5), 'K7_44', (2, 1), 1.9320606803567?, 'isometric'), 
('4_1', (15, 4), 'K7_45', (0, 1), 1.9465741772970?, 'isometric'), 
('4_1', (15, -4), 'K7_45', (0, 1), 1.9465741772970?, 'isometric'), 
('4_1', (17, -4), 'K7_46', (0, 1), 1.957887801706?, 'isometric'), 
('4_1', (17, 4), 'K7_46', (0, 1), 1.957887801706?, 'isometric'), 
('4_1', (11, 2), 'K7_95', (1, -1), 1.8226748247737?, 'isometric'), 
('4_1', (11, -2), 'K7_95', (1, -1), 1.8226748247737?, 'isometric'), 
('4_1', (13, -3), 'K7_96', (0, 1), 1.9036952191965?, 'isometric'), 
('4_1', (13, 3), 'K7_96', (0, 1), 1.9036952191965?, 'isometric'), 
('4_1', (14, 3), 'K7_98', (0, 1), 1.9153312527404?, 'isometric'), 
('4_1', (14, -3), 'K7_98', (0, 1), 1.9153312527404?, 'isometric'), 
('4_1', (7, -3), 'K7_129', (1, -1), 1.805827213574?, 'isometric'), 
('4_1', (7, 3), 'K7_129', (1, -1), 1.805827213574?, 'isometric'), 
('4_1', (1, -6), 'K8_1', (3, 1), 1.9520620754135?, 'isometric'), 
('4_1', (1, 6), 'K8_1', (3, 1), 1.9520620754135?, 'isometric'), 
('4_1', (1, 7), 'K8_2', (3, -1), 1.9724601973306?, 'isometric'), 
('4_1', (1, -7), 'K8_2', (3, -1), 1.9724601973306?, 'isometric'), 
('4_1', (5, -9), 'K8_9', (2, -1), 1.9957717794010?, 'isometric'), 
('4_1', (5, 9), 'K8_9', (2, -1), 1.9957717794010?, 'isometric'), 
('4_1', (4, 9), 'K8_10', (2, 1), 1.9954776244141?, 'isometric'), 
('4_1', (4, -9), 'K8_10', (2, 1), 1.9954776244141?, 'isometric'), 
('4_1', (9, -7), 'K8_61', (2, -1), 1.9788631982608?, 'isometric'), 
('4_1', (9, 7), 'K8_61', (2, -1), 1.9788631982608?, 'isometric'), 
('4_1', (11, 8), 'K8_62', (2, 1), 1.9914466741922?, 'isometric'), 
('4_1', (11, -8), 'K8_62', (2, 1), 1.9914466741922?, 'isometric'), 
('4_1', (19, 5), 'K8_64', (0, 1), 1.9776430099735?, 'isometric'), 
('4_1', (19, -5), 'K8_64', (0, 1), 1.9776430099735?, 'isometric'), 
('4_1', (21, 5), 'K8_65', (0, 1), 1.9833574674047?, 'isometric'), 
('4_1', (21, -5), 'K8_65', (0, 1), 1.9833574674047?, 'isometric'), 
('4_1', (11, 5), 'K8_96', (1, -1), 1.9478817102192?, 'isometric'), 
('4_1', (11, -5), 'K8_96', (1, -1), 1.9478817102192?, 'isometric'), 
('4_1', (16, 7), 'K8_105', (1, -1), 1.9891579197851?, 'isometric'), 
('4_1', (16, -7), 'K8_105', (1, -1), 1.9891579197851?, 'isometric'), 
('4_1', (22, 5), 'K8_133', (1, 1), 1.9859441335531?, 'isometric'), 
('4_1', (22, -5), 'K8_133', (1, 1), 1.9859441335531?, 'isometric'), 
('4_1', (23, 5), 'K8_135', (0, 1), 1.9883610027459?, 'isometric'), 
('4_1', (23, -5), 'K8_135', (0, 1), 1.9883610027459?, 'isometric'), 
('4_1', (13, 4), 'K8_143', (1, -1), 1.9334036965515?, 'isometric'), 
('4_1', (13, -4), 'K8_143', (1, -1), 1.9334036965515?, 'isometric'), 
('4_1', (1, 2), 'K8_145', (1, 1), 1.3985088841508?, 'isometric'), 
('4_1', (1, -2), 'K8_145', (1, 1), 1.3985088841508?, 'isometric'), 
('4_1', (9, -4), 'K8_268', (1, -1), 1.902687667664?, 'isometric'), 
('4_1', (9, 4), 'K8_268', (1, -1), 1.902687667664?, 'isometric'), 
('4_1', (1, 7), 'K9_1', (3, -1), 1.9724601973306?, 'isometric'), 
('4_1', (1, -7), 'K9_1', (3, -1), 1.9724601973306?, 'isometric'), 
('4_1', (1, -8), 'K9_2', (3, 1), 1.9857927453641?, 'isometric'), 
('4_1', (1, 8), 'K9_2', (3, 1), 1.9857927453641?, 'isometric'), 
('4_1', (6, -11), 'K9_8', (2, -1), 2.0069885249369?, 'isometric'), 
('4_1', (6, 11), 'K9_8', (2, -1), 2.0069885249369?, 'isometric'), 
('4_1', (5, -11), 'K9_9', (2, -1), 2.0068241855029?, 'isometric'), 
('4_1', (5, 11), 'K9_9', (2, -1), 2.0068241855029?, 'isometric'), 
('4_1', (13, -10), 'K9_83', (2, -1), 2.0049266484404?, 'isometric'), 
('4_1', (13, 10), 'K9_83', (2, -1), 2.0049266484404?, 'isometric'), 
('4_1', (15, -11), 'K9_85', (2, -1), 2.0095023855854?, 'isometric'), 
('4_1', (15, 11), 'K9_85', (2, -1), 2.0095023855854?, 'isometric'), 
('4_1', (23, -6), 'K9_93', (0, 1), 1.9940644235057?, 'isometric'), 
('4_1', (23, 6), 'K9_93', (0, 1), 1.9940644235057?, 'isometric'), 
('4_1', (25, -6), 'K9_94', (0, 1), 1.9973474789782?, 'isometric'), 
('4_1', (25, 6), 'K9_94', (0, 1), 1.9973474789782?, 'isometric'), 
('4_1', (20, -9), 'K9_152', (1, -1), 2.0048863737972?, 'isometric'), 
('4_1', (20, 9), 'K9_152', (1, -1), 2.0048863737972?, 'isometric'), 
('4_1', (25, -11), 'K9_155', (1, -1), 2.0133867882020?, 'isometric'), 
('4_1', (25, 11), 'K9_155', (1, -1), 2.0133867882020?, 'isometric'), 
('4_1', (31, 7), 'K9_242', (1, 1), 2.0077278926263?, 'isometric'), 
('4_1', (31, -7), 'K9_242', (1, 1), 2.0077278926263?, 'isometric'), 
('4_1', (32, 7), 'K9_244', (1, 1), 2.0085996110216?, 'isometric'), 
('4_1', (32, -7), 'K9_244', (1, 1), 2.0085996110216?, 'isometric'), 
('4_1', (27, 5), 'K9_296', (1, -1), 1.9965186652378?, 'isometric'), 
('4_1', (27, -5), 'K9_296', (1, -1), 1.9965186652378?, 'isometric'), 
('4_1', (19, -3), 'K9_299', (1, -1), 1.9565702867106?, 'isometric'),
('4_1', (19, 3), 'K9_299', (1, -1), 1.9565702867106?, 'isometric'),
('4_1', (3, 4), 'K9_435', (0, 1), 1.8634426716184?, 'isometric'), 
('4_1', (3, -4), 'K9_435', (0, 1), 1.8634426716184?, 'isometric')]

==> anc/CommonFillingLowCrossing.txt <==
The following is the list of hyperbolic knots up to 13 crossings that share a common Dehn filling with the figure-8 knot, and of the slopes realizing the common filling. 

The format of most rows of the table is:
(knot, slope, knot, slope, filled volume, degree of certainty)

[
 ('4_1', (5, -1), '5_2', (5, 1), 0.9813688288923?, 'isometric'),
 ('4_1', (5, 1), '5_2', (5, 1), 0.9813688288923?, 'isometric'),
 ('4_1', (1, 2), '5_2', (1, -1), 1.398508884151?, 'isometric'),
 ('4_1', (1, -2), '5_2', (1, -1), 1.398508884151?, 'isometric'),
 ('4_1', (1, 2), '6_1', (1, 1), 1.398508884151?, 'isometric'),
 ('4_1', (1, -2), '6_1', (1, 1), 1.398508884151?, 'isometric'),
 ('4_1', (7, -2), '6_2', (7, 1), 1.6496097158087?, 'isometric'),
 ('4_1', (7, 2), '6_2', (7, 1), 1.6496097158087?, 'isometric'),
 ('4_1', (1, -3), '7_2', (1, 1), 1.7319827787258?, 'isometric'),
 ('4_1', (1, 3), '7_2', (1, 1), 1.7319827787258?, 'isometric'),
 ('4_1', (9, 2), '7_3', (9, -1), 1.7520920646533?, 'isometric'),
 ('4_1', (9, -2), '7_3', (9, -1), 1.7520920646533?, 'isometric'),
 ('4_1', (1, -3), '8_1', (1, 1), 1.7319827787258?, 'isometric'),
 ('4_1', (1, 3), '8_1', (1, 1), 1.7319827787258?, 'isometric'),
 ('4_1', (11, -3), '8_2', (11, -1), 1.8760527865403?, 'isometric'),
 ('4_1', (11, 3), '8_2', (11, -1), 1.8760527865403?, 'isometric'),
 ('4_1', (3, -2), '8_20', (3, 1), 1.4406990067274?, 'isometric'),
 ('4_1', (3, 2), '8_20', (3, 1), 1.4406990067274?, 'isometric'),
 ('4_1', (1, -4), '9_2', (1, 1), 1.8581381571431?, 'isometric'),
 ('4_1', (1, 4), '9_2', (1, 1), 1.8581381571431?, 'isometric'),
 ('4_1', (13, -3), '9_3', (13, 1), 1.9036952191965?, 'isometric'),
 ('4_1', (13, 3), '9_3', (13, 1), 1.9036952191965?, 'isometric'),
 ('4_1', (1, -4), '10_1', (1, -1), 1.8581381571431?, 'isometric'),
 ('4_1', (1, 4), '10_1', (1, -1), 1.8581381571431?, 'isometric'),
 ('4_1', (15, 4), '10_2', (15, -1), 1.9465741772970?, 'isometric'),
 ('4_1', (15, -4), '10_2', (15, -1), 1.9465741772970?, 'isometric'),
 ('4_1', (11, -2), '10_128', (11, 1), 1.8226748247737?, 'isometric'),
 ('4_1', (11, 2), '10_128', (11, 1), 1.8226748247737?, 'isometric'),
 ('4_1', (2, -3), '10_132', (2, 1), 1.7371238806564?, 'isometric'),
 ('4_1', (2, 3), '10_132', (2, 1), 1.7371238806564?, 'isometric'),
 ('4_1', (1, 5), '11a247', (1, -1), 1.9186023775529?, 'isometric'),
 ('4_1', (1, -5), '11a247', (1, -1), 1.9186023775529?, 'isometric'),
 ('4_1', (17, -4), '11a364', (17, 1), 1.9578878017054?, 'isometric'),
 ('4_1', (17, 4), '11a364', (17, 1), 1.9578878017054?, 'isometric'),
 ('4_1', (1, -3), '11n38', (1, 1), 1.7319827787258?, 'isometric'),
 ('4_1', (1, 3), '11n38', (1, 1), 1.7319827787258?, 'isometric'),
 ('4_1', (13, -3), '11n57', (13, 1), 1.9036952191965?, 'isometric'),
 ('4_1', (13, 3), '11n57', (13, 1), 1.9036952191965?, 'isometric'),
 ('4_1', (19, 5), '12a722', (19, 1), 1.977643009974?, 'isometric'),
 ('4_1', (19, -5), '12a722', (19, 1), 1.977643009974?, 'isometric'),
 ('4_1', (1, 5), '12a803', (1, 1), 1.9186023775529?, 'isometric'),
 ('4_1', (1, -5), '12a803', (1, 1), 1.9186023775529?, 'isometric'),
 ('4_1', (14, 3), '12n243', (14, 1), 1.9153312527404?, 'isometric'),
 ('4_1', (14, -3), '12n243', (14, 1), 1.9153312527404?, 'isometric'),
 ('4_1', (1, -6), '13a3143', (1, -1), 1.9520620754135?, 'isometric'),
 ('4_1', (1, 6), '13a3143', (1, -1), 1.9520620754135?, 'isometric'),
 ('4_1', (21, 5), '13a4874', (21, 1), 1.9833574674047?, 'isometric'),
 ('4_1', (21, -5), '13a4874', (21, 1), 1.9833574674047?, 'isometric')
 ]

==> anc/CosmeticNew.py <==
#
# CosmeticNew.py                                                                                 
#                                                                                                        
# Goal - Give rigorous proofs of all the computer-assisted results in                                     
# Section 3 of Cosmetic.pdf using interval arithmetic.
#
# We emphasize that this routine only proves the correctness of the theoretical 
# tools described in Section 3 of the paper -- specifically, the correctness of
# Theorems 3.14 and 3.19. The computer-assisted resuls described in Sections
# 4 and 5 of the paper are proved using the code on Github.
#
# To run all verifications type the following at the command line:
# sage -python CosmeticNew.py


# imports

from sage.all import pi, sqrt, sin, cos, arctan, \
                     exp, log, sinh, cosh, arcsinh, \
                     RIF, Rational


# sage casts rationals to RIF (for interval arithmetic computations)
# or to float (for graphing).  We'll use Rationals for all constants
# except PI where we will use a verified interval or a float.


from Traverse import traverse


# We'll need some version of pi and sqrt(2)

def get_pi(x):
    if x in RIF:
        return RIF(pi)
    assert type(x) is float
    return float(pi)

# In the following definitions, [EBB] refers to the paper "Effective bilipschitz bounds
# for drilling and filling," Geom. Topol. 26 (2022), Issue 3, 1077-1188.
# [HK] is the Hodgson-Kerckhoff paper "The shape of hyperbolic Dehn surgery space,"
# Geom. Topol. 12 (2008) 1033–1090

# EBB Def 4.20 - Def:Hfunction - related to the eccentricity of an ellipse
eccen = Rational("33957/10000")


### Constants

# EBB Def 7.2 - Def:FDefine - This is pi*eccen, truncated in
# the correct direction.
F_add = Rational("10667/1000")

# EBB Def 7.2 - Def:FDefine - This is eccen/2 times the multiplicative
# constant on ell from EBB Prop 6.15, truncated in the correct direction
F_mul = Rational("20977/1000")

# The error in the paper EBB is given in the last line of Lemma 7.18.
ERROR = Rational("1/100000")

# However it is immediately multiplied by 2*pi.  We can always make
# the error smaller, so we define
PI_ERROR = Rational("628/100") * ERROR

### Functions

# EBB Rem 4.23 - Rem:Haze - haze is is the [HK] h function expressed in
# terms of z = tanh R instead of R - haze means "h of z"
def haze(z):
    return eccen * ( z * (1 - z**2) / (1 + z**2) )

# Remark - haze likes numbers between 0.485+ and 1-

# plot( lambda z: EffectiveBilipschitz.haze(z), (z, 0.4851, 0.999) )

# See EBB Eqn 4.24 - Eqn:HazeInv

# We now compute the inverse of haze using Cardano's formula.  Note
# that there are three branches of the inverse.  We chose the correct
# branch by checking it to high precision at a single (non-branch)
# point.

# Reference -
# "Viete, Descartes and the cubic equation" by Nickalls
# https://en.wikipedia.org/wiki/Cubic_function#Trigonometric_solution_for_three_real_roots

def haze_inv(h): # Again, see EBB Eqn 4.24
    PI = get_pi(h)
    x = h / eccen
    return Rational("2/3") * sqrt( x**2 + 3 ) * cos( PI/3 + Rational("1/3") * arctan (-3 * sqrt( -3*x**4 - 33*x**2 + 3 ) / (x**3 + 18*x) ) ) - x/3

# haze_inv likes numbers between 0+ and H_max == 1.01967 (see
# immediately below EBB Eqn 4.24)

# plot( lambda h: EffectiveBilipschitz.haze_inv(h), (h, 0.0, 1.01967) )

# One problem is that haze_inv crashes when fed a number that is too large,
# or a box whose upper bound is too large, or a box whose lower bound is too small.


# From Equation 3.15 -- Eqn:Lnew
    
def lmax_zhat(L):
    PI = get_pi(L)
    zhat_bound =  min(Rational("1031/1000") - Rational("1785/100")/(L**2), Rational("9/10"))
    return haze(zhat_bound)/(2*PI)
        
def lmax_fourteen(L):
    PI = get_pi(L)
    return 2*PI / (L**2 - Rational("1441/100"))
	
def lmax_new(L):
    return min(lmax_zhat(L), lmax_fourteen(L))


# From Equation 3.16 -- Eqn:LnewPart

def lmax_up(interval):
    L = interval[0]
    return lmax_fourteen(L)
	
def lmax_down(interval):
    L = interval[0]
    return lmax_zhat(L)
	
# Verifying Theorem 3.14 -- Thm:HKSimplerBound
# This amounts to verifying the second inequality in Eqn 3.16

def init_box_HKSimplerBound():
    t = RIF(9.93, 11.7)
    return [t]

def verify_HKSimplerBound():
    print( "Verifying Theorem 3.14 -- Thm:HKSimplerBound" )
    traverse(lmax_up, lmax_down, init_box_HKSimplerBound, max_depth = 50, report = 1000)



# From Def 3.20 -- Def:SystoleL
def F(z, ell):
    return ( (1 + z**2) / (z**3 * (3 - z**2)) ) * ( ell / ( F_add - (F_mul * ell) ) )

# We divide by ell by hand to slightly simplify the evaluation.
def F_over_ell(z, ell):
    return ( (1 + z**2) / (z**3 * (3 - z**2)) ) * ( Rational("1") / (F_add - (F_mul * ell) ) )
    
# From Def 3.20 -- Def:SystoleL

def sfun_new(interval):
    L = interval[0]
    PI = get_pi(L)
    return lmax_new(L) * exp( 4*PI**2 * F(haze_inv(4*PI*lmax_new(L) + PI_ERROR), lmax_new(L) ))

# From Lemma 3.21 -- Lem:SysminNewPropsx
def sfun_up(interval):
    L = interval[0]
    PI = get_pi(L)
    AddSlop = 56
    return (2*PI)/(L**2 - AddSlop)


# P = plot(lambda L: sfun_up([L]), (L, 10.1, 10.5))
# Q = plot(lambda L: sfun_new([L]), (L, 10.1, 10.5))
# (P + Q).show()

# Verifying Lemma 3.21 -- Lem:SysminNewProps

def init_box_sfun():
    t = RIF(9.97, 12)
    return [t]

def verify_SysminNewProps():
    print( "Verifying Lemma 3.21 -- Lem:SysminNewProps" )
    traverse(sfun_up, sfun_new, init_box_sfun, max_depth = 50, report = 1000)

    
def verify_all():
    verify_HKSimplerBound()
    verify_SysminNewProps()

# Last verified on 2023-11-14
#
# sage: %time CosmeticNew.verify_all()
# Verifying Theorem 3.14 -- Thm:HKSimplerBound
# [1.?e1] 50 1000
# [(9.92999999999999, 11.7000000000000)]
# boxes cleared 309 max depth achieved 10
# Verifying Lemma 3.21 -- Lem:SysminNewProps
# [1.?e1] 50 1000
# [(9.97000000000000, 12.0000000000000)]
# boxes cleared 35 max depth achieved 11
# CPU times: user 46.8 ms, sys: 2.6 ms, total: 49.4 ms
# Wall time: 51.5 ms
    
if __name__ == "__main__":
    verify_all()

# To run all verifications type the following at the command line:
# sage -python CosmeticNew.py


==> anc/PachnerMoves.txt <==
################### m004(0,0) with m016(2,-3) ################### 



sage: exact_verify_solution({'init_mlist': [{'volume': 2.02988321282, 'shapes': [(0.5+0.86602540378j), (0.5+0.8660254037

....: 8j)], 'name': 'm004(0,0)'}, {'volume': 2.0298832128, 'shapes': [(-0.192440401+0.54787744597j), (-1.192440401+0.547

....: 87744597j), (0.5+0.86602540378j)], 'name': 'm016(2,-3)'}], 'init_numlist': [1, -1], 'init_revlist': [False, False]

....: , 'init_shapes': [(0.5+0.86602540378j), (0.5+0.86602540378j), (-0.5706959868856332-1.6247703605659671j), (-0.69244

....: 0400998856-0.3181479578078266j), (0.5000000000038439-0.8660254037866579j)], 'final_shapes': [], 'moves': [['cancel

....: ', 0, 4, 0], ['23', 0, 1, 0], ['cancel', 0, 3, 1], ['cancel', 0, 1, 1]], 'num_23moves': 1, 'num_simplifications':

....: 3, 'successful_search_time': 0.005039691925048828, 'search_max_time': 0.1, 'PQ_value': -5, 'from_equiv_classes': [

....: 0, 1], 'from_mflds': [0, 1]})



finding field...

field = Number Field in z with defining polynomial x^4 + 2*x^2 - 3*x + 1 with z = -0.5706959868730450? - 1.624770360560429?*I

z_approx = <ApproxAN: -0.5706959868730449 - 1.6247703605604285*I>



initial

tet             z

0        -2*z^3 - z^2 - 5*z + 4

1        -2*z^3 - z^2 - 5*z + 4

2        z

3        z^3 + z^2 + 3*z - 1

4        2*z^3 + z^2 + 5*z - 3

['cancel', 0, 4, 0] results in:

tet             z

0        -2*z^3 - z^2 - 5*z + 4

1        z

2        z^3 + z^2 + 3*z - 1



['23', 0, 1, 0] results in:

tet             z

0        -z^3 - z^2 - 2*z + 2

1        -4*z^3 - 2*z^2 - 9*z + 8

2        z^3 + z^2 + 3*z - 1

3        2*z^3 + z^2 + 4*z - 3



['cancel', 0, 3, 1] results in:

tet             z

0        -4*z^3 - 2*z^2 - 9*z + 8

1        z^3 + z^2 + 3*z - 1



['cancel', 0, 1, 1] results in:

tet             z



solution valid

True









################### m004(0,0) with m015(6,1) ################### 



sage: exact_verify_solution({'init_mlist': [{'volume': 2.02988321282, 'shapes': [(0.5+0.86602540378j), (0.5+0.8660254037

....: 8j)], 'name': 'm004(0,0)'}, {'volume': 2.0298832128, 'shapes': [(1.5706959869+1.6247703606j), (0.5+0.86602540378j)

....: , (0.42930401313+0.10728044701j)], 'name': 'm015(6,1)'}], 'init_numlist': [1, -1], 'init_revlist': [False, False],

....:  'init_shapes': [(0.5+0.86602540378j), (0.5+0.86602540378j), (0.30755959899457896-0.31814795780478955j), (0.500000

....: 0000038439-0.8660254037866579j), (2.1924404009804066-0.5478774459737874j)], 'final_shapes': [], 'moves': [['cancel

....: ', 0, 3, 0], ['23', 0, 1, 0], ['cancel', 0, 2, 0], ['cancel', 0, 1, 1]], 'num_23moves': 1, 'num_simplifications':

....: 3, 'successful_search_time': 0.008054971694946289, 'search_max_time': 0.1, 'PQ_value': -5, 'from_equiv_classes': [

....: 0, 1], 'from_mflds': [0, 1]})



finding field...

field = Number Field in z with defining polynomial x^4 + 2*x^2 - 3*x + 1 with z = -0.5706959868730450? - 1.624770360560429?*I

z_approx = <ApproxAN: -0.5706959868730449 - 1.6247703605604285*I>



initial

tet             z

0        -2*z^3 - z^2 - 5*z + 4

1        -2*z^3 - z^2 - 5*z + 4

2        z^3 + z^2 + 3*z

3        2*z^3 + z^2 + 5*z - 3

4        z^3 + 2*z - 1

['cancel', 0, 3, 0] results in:

tet             z

0        -2*z^3 - z^2 - 5*z + 4

1        z^3 + z^2 + 3*z

2        z^3 + 2*z - 1



['23', 0, 1, 0] results in:

tet             z

0        -4*z^3 - 2*z^2 - 9*z + 8

1        2*z^3 + z^2 + 4*z - 3

2        z^3 + 2*z - 1

3        -z^3 - z^2 - 2*z + 2



['cancel', 0, 2, 0] results in:

tet             z

0        2*z^3 + z^2 + 4*z - 3

1        -z^3 - z^2 - 2*z + 2



['cancel', 0, 1, 1] results in:

tet             z



solution valid

True







################### 2*m007(3,1) with m015(6,1) ################### 



sage: exact_verify_solution({'init_mlist': [{'volume': 2.0298832128, 'shapes': [(-1.4306048591+1.7966302629j), (-0.5+0.8

....: 6602540378j), (0.4306048591-0.06457945532j)], 'name': 'm007(3,1)'}, {'volume': 2.0298832128, 'shapes': [(1.5706959

....: 869+1.6247703606j), (0.5+0.86602540378j), (0.42930401313+0.10728044701j)], 'name': 'm015(6,1)'}], 'init_numlist':

....: [2, -1], 'init_revlist': [False, False], 'init_shapes': [(-1.4306048591+1.7966302629j), (-0.5+0.86602540378j), (0.

....: 4306048591-0.06457945532j), (-1.4306048591+1.7966302629j), (-0.5+0.86602540378j), (0.4306048591-0.06457945532j), (

....: 0.30755959899457896-0.31814795780478955j), (0.5000000000038439-0.8660254037866579j), (2.1924404009804066-0.5478774

....: 459737874j)], 'final_shapes': [], 'moves': [['23', 0, 2, 0], ['cancel', 0, 5, 2], ['cancel', 2, 7, 2], ['23', 0, 1

....: , 0], ['cancel', 0, 4, 0], ['cancel', 1, 4, 0], ['23', 0, 1, 0], ['cancel', 0, 2, 0], ['cancel', 0, 1, 1]], 'num_2

....: 3moves': 3, 'num_simplifications': 6, 'successful_search_time': 0.033646345138549805, 'search_max_time': 0.1, 'PQ_

....: value': -9, 'from_equiv_classes': [0, 1], 'from_mflds': [0, 1]})



finding field...

field = Number Field in z with defining polynomial x^8 + 3*x^6 + 12*x^4 + 18*x^2 + 9 with z = 0.1685766647608881? - 0.9886200810473856?*I

z_approx = <ApproxAN: 0.16857666476088806 - 0.9886200810473855*I>



initial

tet             z

0        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

2        -2/9*z^7 - 1/3*z^6 - 1/3*z^5 - 2/3*z^4 - 7/3*z^3 - 3*z^2 - z - 3

3        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

4        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

5        -2/9*z^7 - 1/3*z^6 - 1/3*z^5 - 2/3*z^4 - 7/3*z^3 - 3*z^2 - z - 3

6        1/9*z^6 + 2/3*z^2 + 1

7        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

8        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4

['23', 0, 2, 0] results in:

tet             z

0        2/9*z^7 + 1/3*z^6 + 1/3*z^5 + 2/3*z^4 + 7/3*z^3 + 3*z^2 + z + 4

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

2        -1/9*z^6 - 2/9*z^4 - z^2 - 1/3

3        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

4        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

5        -2/9*z^7 - 1/3*z^6 - 1/3*z^5 - 2/3*z^4 - 7/3*z^3 - 3*z^2 - z - 3

6        1/9*z^6 + 2/3*z^2 + 1

7        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

8        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4

9        -2/9*z^7 + 1/3*z^6 - 1/3*z^5 + 2/3*z^4 - 7/3*z^3 + 3*z^2 - z + 4



['cancel', 0, 5, 2] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

1        -1/9*z^6 - 2/9*z^4 - z^2 - 1/3

2        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

3        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

4        1/9*z^6 + 2/3*z^2 + 1

5        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

6        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4

7        -2/9*z^7 + 1/3*z^6 - 1/3*z^5 + 2/3*z^4 - 7/3*z^3 + 3*z^2 - z + 4



['cancel', 2, 7, 2] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

1        -1/9*z^6 - 2/9*z^4 - z^2 - 1/3

2        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

3        1/9*z^6 + 2/3*z^2 + 1

4        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

5        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4



['23', 0, 1, 0] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

2        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

3        1/9*z^6 + 2/3*z^2 + 1

4        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

5        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4

6        1/3*z^6 + 2/3*z^4 + 3*z^2 + 2



['cancel', 0, 4, 0] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

2        1/9*z^6 + 2/3*z^2 + 1

3        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4

4        1/3*z^6 + 2/3*z^4 + 3*z^2 + 2



['cancel', 1, 4, 0] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

1        1/9*z^6 + 2/3*z^2 + 1

2        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4



['23', 0, 1, 0] results in:

tet             z

0        -1/9*z^6 - 1/3*z^4 - 2/3*z^2

1        -2/9*z^6 - 1/3*z^4 - 7/3*z^2 - 1

2        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 4

3        4/9*z^6 + z^4 + 14/3*z^2 + 5



['cancel', 0, 2, 0] results in:

tet             z

0        -2/9*z^6 - 1/3*z^4 - 7/3*z^2 - 1

1        4/9*z^6 + z^4 + 14/3*z^2 + 5



['cancel', 0, 1, 1] results in:

tet             z



solution valid

True





################### 2*m007(3,1) with m016(2,-3) ################### 



sage: exact_verify_solution({'init_mlist': [{'volume': 2.0298832128, 'shapes': [(-1.4306048591+1.7966302629j), (-0.5+0.8

....: 6602540378j), (0.4306048591-0.06457945532j)], 'name': 'm007(3,1)'}, {'volume': 2.0298832128, 'shapes': [(-0.192440

....: 401+0.54787744597j), (-1.192440401+0.54787744597j), (0.5+0.86602540378j)], 'name': 'm016(2,-3)'}], 'init_numlist':

....:  [2, -1], 'init_revlist': [False, False], 'init_shapes': [(-1.4306048591+1.7966302629j), (-0.5+0.86602540378j), (0

....: .4306048591-0.06457945532j), (-1.4306048591+1.7966302629j), (-0.5+0.86602540378j), (0.4306048591-0.06457945532j),

....: (-0.5706959868856332-1.6247703605659671j), (-0.692440400998856-0.3181479578078266j), (0.5000000000038439-0.8660254

....: 037866579j)], 'final_shapes': [], 'moves': [['23', 0, 2, 0], ['cancel', 0, 5, 2], ['cancel', 2, 7, 2], ['23', 0, 1

....: , 0], ['cancel', 0, 5, 0], ['cancel', 1, 4, 0], ['23', 0, 1, 0], ['cancel', 0, 3, 1], ['cancel', 0, 1, 1]], 'num_2

....: 3moves': 3, 'num_simplifications': 6, 'successful_search_time': 0.030158281326293945, 'search_max_time': 0.1, 'PQ_

....: value': -9, 'from_equiv_classes': [0, 1], 'from_mflds': [0, 1]})



finding field...

field = Number Field in z with defining polynomial x^8 + 3*x^6 + 12*x^4 + 18*x^2 + 9 with z = 1.102653213657818? + 1.329245100363993?*I

z_approx = <ApproxAN: 1.1026532136578182 + 1.3292451003639922*I>



initial

tet             z

0        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

2        -2/9*z^7 - 1/3*z^6 - 1/3*z^5 - 2/3*z^4 - 7/3*z^3 - 3*z^2 - z - 3

3        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

4        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

5        -2/9*z^7 - 1/3*z^6 - 1/3*z^5 - 2/3*z^4 - 7/3*z^3 - 3*z^2 - z - 3

6        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

7        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

8        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

['23', 0, 2, 0] results in:

tet             z

0        2/9*z^7 + 1/3*z^6 + 1/3*z^5 + 2/3*z^4 + 7/3*z^3 + 3*z^2 + z + 4

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

2        -1/9*z^6 - 2/9*z^4 - z^2 - 1/3

3        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

4        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

5        -2/9*z^7 - 1/3*z^6 - 1/3*z^5 - 2/3*z^4 - 7/3*z^3 - 3*z^2 - z - 3

6        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

7        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

8        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

9        -2/9*z^7 + 1/3*z^6 - 1/3*z^5 + 2/3*z^4 - 7/3*z^3 + 3*z^2 - z + 4



['cancel', 0, 5, 2] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

1        -1/9*z^6 - 2/9*z^4 - z^2 - 1/3

2        2/9*z^7 - 1/3*z^6 + 1/3*z^5 - 2/3*z^4 + 7/3*z^3 - 3*z^2 + z - 3

3        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

4        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

5        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

6        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

7        -2/9*z^7 + 1/3*z^6 - 1/3*z^5 + 2/3*z^4 - 7/3*z^3 + 3*z^2 - z + 4



['cancel', 2, 7, 2] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

1        -1/9*z^6 - 2/9*z^4 - z^2 - 1/3

2        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

3        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

4        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

5        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3



['23', 0, 1, 0] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

2        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

3        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

4        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

5        1/3*z^6 + 2/3*z^4 + 3*z^2 + 3

6        1/3*z^6 + 2/3*z^4 + 3*z^2 + 2



['cancel', 0, 5, 0] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

1        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 3

2        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

3        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

4        1/3*z^6 + 2/3*z^4 + 3*z^2 + 2



['cancel', 1, 4, 0] results in:

tet             z

0        -1/3*z^6 - 2/3*z^4 - 3*z^2 - 2

1        1/9*z^6 + 1/3*z^4 + 2/3*z^2 + 1

2        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3



['23', 0, 1, 0] results in:

tet             z

0        -1/9*z^6 - 1/3*z^4 - 5/3*z^2 - 1

1        -5/9*z^6 - z^4 - 16/3*z^2 - 3

2        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3

3        2/9*z^6 + 1/3*z^4 + 7/3*z^2 + 2



['cancel', 0, 3, 1] results in:

tet             z

0        -5/9*z^6 - z^4 - 16/3*z^2 - 3

1        2/9*z^6 + 2/3*z^4 + 7/3*z^2 + 3



['cancel', 0, 1, 1] results in:

tet             z



solution valid

True

==> anc/README.txt <==
In this directory are the following files:

README.txt
CommonFillingCensus.txt
CommonFillingLowCrossing.txt
PachnerMoves.txt
Traverse.py
CosmeticNew.py


README.txt - this file.

CommonFillingLowCrossing.txt - a list of all the hyperbolic knots with at most 13 crossings that share a common filling with the Figure-8 knot, as well as of the corresponding filling slopes. Compare Theorem 5.1 in the paper.

CommonFillingCensus.txt - a list of all the hyperbolic knots in the 9-tetrahedron census that share a common filling with the Figure-8 knot, as well as of the corresponding filling slopes. Compare Theorem 5.2 in the paper.

PachnerMoves.txt - a record of geometric Pachner moves verifying that the closed manifolds 5_2(8,1) and 12n242(56,3) are scissors congruent to the figure-8 knot complement. The code that produced this output was written by James Clift. Compare Remark 6.5 in the paper.

The next two files contain python code that verifies the computer-assisted theorems in Section 3 of the paper.

Traverse.py - tree-traversal code that, given a box D (a rectangular
domain), tests an inequality between two functions, up_func(x) >
down_func(x). If these functions satisfy up_func(D) > down_func(D),
meaning the images of the domain do not overlap, then report
success. Otherwise, if the images overlap, split the box in two along
its widest coordinate, and test the sub-boxes.

CosmeticNew.py - code modeled on the structure of the paper.
It provides a sequence of validation functions (listed below).  Each
calls a pair of functions (up_func and down_func) on a domain
(init_box_func).  A successful validation, using Traverse.sage, proves
that up_func(x) > down_func(x) for all x in init_box_func. This
inequality comprises the computational bit of the corresponding
lemma/theorem.

Validation functions contained in CosmeticNew.py and the
corresponding lemma (or theorem) of the paper:

verify_HKSimplerBound() - Theorem 3.14
verify_SysminNewProps() - Lemma 3.21

To run all verifications, type the following at the command line:

sage -python CosmeticNew.py

Our most recent run was on 2023-11-14, using Sage 10.0.


==> anc/Traverse.py <==
#
# Traverse.py
#


# Goal - we provide a "tree traversal" method to prove, using interval
# arithmetic (RIF in Sage), an inequality for all points in a
# rectangular domain in \RR^d.


# Import

from copy import deepcopy
import gc


# Enable garbage collection to clean out memory. To turn on this option,
# set the COLLECT_GARBAGE variable to True.

gc.enable()
COLLECT_GARBAGE = False


# Splitting boxes

def split(box):
    '''
    Given a box, returns the two boxes obtained by bisecting the
    widest dimension.
    '''
    dim = len(box)
    max_dim = 0
    max_diam = 0
    for curr_dim in range(dim):
        curr_diam = box[curr_dim].diameter()
        if curr_diam > max_diam:
            max_dim = curr_dim
            max_diam = curr_diam

    # We need to return two boxes, so make deep copies.
    u0, u1 = box[max_dim].bisection()
    box0 = [deepcopy(x) for x in box]
    box1 = [deepcopy(x) for x in box]
    box0[max_dim] = u0
    box1[max_dim] = u1
    return box0, box1


# Traversing the tree

def traverse(up_func, down_func, init_box_func, max_depth = 100, report = 1000):
    init_box = init_box_func()
    print( str(init_box), str(max_depth), str(report) )
    print( str([a.endpoints() for a in init_box_func()]) )

    max_depth_achieved = 0
    todo = [(init_box, 0)]
    num_cleared = 0
    while todo != []:
        curr_box, depth = todo.pop()
        if depth > max_depth_achieved:
            max_depth_achieved = depth
        if up_func(curr_box) > down_func(curr_box):
            # all is well
            num_cleared += 1
            if COLLECT_GARBAGE and num_cleared % 2000 == 0:
                gc.collect() 
            if num_cleared % report == 0:
                curr_box_data = [x.endpoints() for x in curr_box]
                print( "cleared", str(num_cleared), "curr box", str(curr_box_data),
                       "at depth", str(depth), "left", str(len(todo)) )
            continue
        elif depth > max_depth:
            # report and give up
            curr_box_data = [x.endpoints() for x in curr_box]
            print( "cleared", str(num_cleared), "curr box", str(curr_box_data),
                   "exceeded max_depth", str(depth), "left", str(len(todo)) )
            print( "Run failed." )
            break
        else:
            # descend
            box0, box1 = split(curr_box)
            todo.append((box0, depth + 1))
            todo.append((box1, depth + 1))

    print( "boxes cleared", str(num_cleared),
           "max depth achieved", str(max_depth_achieved) )

